Minimax Estimation of Distances on a Surface and Minimax Manifold Learning in the Isometric-to-Convex Setting

We start by considering the problem of estimating intrinsic distances on a smooth submanifold. We show that minimax optimality can be obtained via a reconstruction of the surface, and discuss the use of a particular mesh construction -- the tangential Delaunay complex -- for that purpose. We then turn to manifold learning and argue that a variant of Isomap where the distances are instead computed on a reconstructed surface is minimax optimal for the isometric variant of the problem.

==> figures/nets.py <==
import numpy as np
import matplotlib.pyplot as plt

EPS = 0.1

X = np.random.uniform(size=(5000, 2))
srcidx = np.argmin(np.linalg.norm(X - [0.2, 0.2], axis=1))
dstidx = np.argmin(np.linalg.norm(X - [0.8, 0.8], axis=1))
subsample = [srcidx, dstidx]

# === PLOT ONE
points_near_src = np.where(np.linalg.norm(X - X[srcidx], axis=1) < EPS / 2)[0]
points_near_dst = np.where(np.linalg.norm(X - X[dstidx], axis=1) < EPS / 2)[0]
remaining_points = list(
    set(np.arange(X.shape[0])).difference(np.concatenate([points_near_src, points_near_dst]))
)
nextidx = np.random.choice(remaining_points)
remaining_points.remove(nextidx)
subsample.append(nextidx)

ax = plt.gca()
ax.cla()
plt.scatter(X[remaining_points, 0], X[remaining_points, 1], s=5, alpha=0.5, c="black")
plt.scatter(X[points_near_src, 0], X[points_near_src, 1], s=5, alpha=0.1, c="black")
plt.scatter(X[points_near_dst, 0], X[points_near_dst, 1], s=5, alpha=0.1, c="black")

# Draw individual points
plt.scatter(X[subsample, 0], X[subsample, 1], c="red")

# Add circles
ax.add_artist(plt.Circle(X[srcidx], EPS / 2, color="red", fill=False))
ax.add_artist(plt.Circle(X[dstidx], EPS / 2, color="red", fill=False))
plt.savefig("paperplots/nets1.png")
# plt.show()

# # ==== PLOT TWO

while len(remaining_points) > 0:
    removed_points = np.where(np.linalg.norm(X - X[nextidx], axis=1) < EPS / 2)[0]
    remaining_points = list(set(remaining_points).difference(removed_points))
    nextidx = np.random.choice(remaining_points)
    remaining_points.remove(nextidx)
    subsample.append(nextidx)

ax.cla()
plt.scatter(X[subsample, 0], X[subsample, 1], s=10, c="black")
plt.savefig("paperplots/nets2.png")


==> figures/tdcexample.py <==
import numpy as np
from scipy.spatial import Delaunay, Voronoi, delaunay_plot_2d, voronoi_plot_2d
from scipy.optimize import minimize_scalar
import seaborn as sns

sns.set_style("white")
import matplotlib.pyplot as plt
import matplotlib.lines as mlines

delaunay_triangulation_alpha = 0.7


def abline(slope, intercept, dashed=None):
    """Plot a line from slope and intercept"""
    axes = plt.gca()
    x_vals = np.array(axes.get_xlim())
    y_vals = intercept + slope * x_vals
    plt.plot(x_vals, y_vals, color="red")
    if dashed:
        plt.plot(x_vals, y_vals, "-", color="red")


def getdat(N=10):
    theta = np.linspace(0, 2 * np.pi, N)
    theta += np.random.uniform(N) * 0.01
    X = np.zeros((N, 2))
    X[:, 0] = 1.5 * np.cos(theta)
    X[:, 1] = np.sin(theta)
    return X


X = getdat()
tri = Delaunay(X)
vor = Voronoi(X)

tricolor = "royalblue"
# tricolor='black'

for (t, (i, j)) in enumerate([(5, 6), (6, 5)]):
    fig = plt.figure(figsize=(10, 8))
    ax = fig.add_subplot(111)
    plt.axis("off")
    plt.xlim(-3, 3)
    plt.ylim(-3, 3)

    if i == 5:
        plt.annotate(r"$T_p\mathcal{M}$", X[5] - [0.2, 0.1] + [0, 0.5], fontsize=24, color="red")
    else:
        plt.annotate(r"$T_q\mathcal{M}$", X[6] + [0.1, 0], fontsize=24, color="red")
    plt.annotate(r"$\operatorname{Del}\mathcal{X}$", X[1] + [0, 0.1], fontsize=22, color="blue")
    plt.annotate(r"$p$", X[5] - [0.2, 0.1], fontsize=22)
    plt.annotate(r"$q$", X[6] - [0, 0.2], fontsize=22)

    # Plot Triangulation
    plt.triplot(
        X[:, 0],
        X[:, 1],
        "--",
        tri.simplices,
        alpha=delaunay_triangulation_alpha,
        color=tricolor,
    )
    # Plot the pertinent edge
    for k in range(X.shape[0] - 1):
        plt.triplot(X[:, 0], X[:, 1], np.array([[k, k + 1, k]]), alpha=1, color=tricolor)

    voronoi_plot_2d(vor, ax, show_vertices=False, line_colors="black", line_alpha=1)
    ax.set_aspect(0.9)

    m = -X[i, 0] / (1.5 ** 2 * X[i, 1])
    b = X[i, 1] - m * X[i, 0]

    def ell(t):
        return np.array([t, m * t + b])

    # find circumcircles
    p = X[i]
    q = X[j]

    def f(t):
        u = ell(t)
        return max(np.linalg.norm(u - p), np.linalg.norm(u - q))

    # Plot line
    abline(m, b)

    # Plot other line to show that balls are not the same
    # abline(- X[5,0] / (1.5**2 * X[5,1]), X[5,1] - (- X[5,0] / (1.5**2 * X[5,1]))*X[5,0], '-')

    # Plot circle
    res = minimize_scalar(f, bounds=(-1.8, -1))
    ctr = ell(res.x)
    print(" -- ")
    print(res)
    print(np.linalg.norm(ctr - X[i]))
    print(np.linalg.norm(ctr - X[j]))
    rad = np.linalg.norm(ctr - X[i])
    c1 = plt.Circle(ell(res.x), rad, color="r", alpha=0.15)
    ax.add_artist(c1)

    plt.scatter(ctr[0], ctr[1])

    # SAVE
    plt.savefig(f"paperplots/tdcexample{t}.png")


==> figures/tikz-delaunaylift.py <==
import numpy as np
from scipy.spatial import Delaunay, ConvexHull
import sys

h = 0.5  # translate diagram vertically
idx = 4
perturbation = 0.5

# == Uncomment to create data set
# X = 2*np.random.uniform(size=(8,2))-1
# np.savetxt("tikz-delaunaylift-data.txt", X)

# == Load previously generated data
X = np.loadtxt("tikz-delaunaylift-data.txt")
X = np.hstack([X, X[:,0:1]**2 + X[:,1:2]**2])

for k in range(2):
    # Translate one point
    if k == 1:
        X[idx,2] -= perturbation
    # Write to file instead of stdout
    f = open(f"tikz-delaunaylift{k}.txt", "w")
    sys.stdout = f

    print(f"""\\addplot3[red, mark=*, mark size = 2] coordinates {{
    ({X[idx,0]}, {X[idx,1]}, {X[idx,2] + h})
    }};""")
    print(f"""\\addplot3[red, mark=*, mark size = 2] coordinates {{
    ({X[idx,0]}, {X[idx,1]}, {0})
    }};""")


    hull = ConvexHull(X)
    for s in hull.simplices:
        u, v, w = X[s]
        # Fill in underside
        centroid = np.mean(X, 0)
        normal = np.cross(v-u, w-u)
        uproj = np.array([u[0], u[1], 0])

        if np.dot(normal, centroid-u) * np.dot(normal, uproj-u) < 0:
            print(f"""\\addplot3[patch, colormap/blackwhite, opacity=.4] coordinates {{
            ({u[0]}, {u[1]}, {u[2]+h})
            ({v[0]}, {v[1]}, {v[2]+h})
            ({w[0]}, {w[1]}, {w[2]+h})
            }};""")
            print(f"""\\addplot3[black, mark=*, mark size=0.5pt, line width = 0.1mm] coordinates {{
            ({u[0]}, {u[1]}, {0})
            ({v[0]}, {v[1]}, {0})    
            ({w[0]}, {w[1]}, {0})
            ({u[0]}, {u[1]}, {0})    
            }};""")
            # Projection lines
            for z in [u, v, w]:
                print(f"""\\addplot3[black, dashed, line width = 0.05mm] coordinates {{
                ({z[0]}, {z[1]}, {z[2] + h})
                ({z[0]}, {z[1]}, {0})    
                }};""")

